Toward Understanding the Experiences of People in Late Adulthood with Embedded Information Displays in the Home

Embedded information displays (EIDs) are becoming increasingly ubiquitous on home appliances and devices such as microwaves, coffee machines, fridges, or digital thermostats. These displays are often multi-purpose, functioning as interfaces for selecting device settings, communicating operating status using simple visualizations, and displaying notifications. However, their usability for people in the late adulthood (PLA) development stage is not well-understood. We report on two focus groups with PLA (n = 11, ages 76-94) from a local retirement community. Participants were shown images of everyday home electronics and appliances, answering questions about their experiences using the EIDs. Using open coding, we qualitatively analyzed their comments to distill key themes regarding how EIDs can negatively affect PLA's ability to take in information (e.g., poor labels) and interact with these devices (e.g., unintuitive steps) alongside strategies employed to work around these issues. We argue that understanding the equitable design and communication of devices' functions, operating status, and messages is important for future information display designers. We hope this work stimulates further investigation into more equitable EID design.

==> anc/README.txt <==
The PDF in this folder contains images of all devices that were used in the study. They are:
(1) Dishwasher
(2) Microwave (apartment)
(3) Stove
(4) Thermostat
(5) Digital Community Information Board (some parts blurred for anonymity)
(6) Stepping Machine 1
(7) Stepping Machine 2
(8) Treadmill
(9) Microwave (common area)
(10) Washing Machine / Dryer
